Toward Alignment Scaling Laws: A Framework and First Preregistered Measurements

Whether alignment gets easier or harder as models grow is often argued from isolated findings, as if alignment were one property. We treat it as a family of measurable scaling relations: for each risk category r, the alignment burden needed to hold a fixed safety target is modeled as B_r(N)=a_rN^alpha_r, with N a capability proxy; against a budget proportional to N, scaling helps if alpha_r<1, keeps pace if alpha_r~1, and accumulates alignment debt if alpha_r>1. We give three operationalizations of burden and distinguish observed, audited and true alignment. A toy model, in which corrections consume capability headroom, makes the consequences explicit. We prove that the largest exponent among corrected risks, not an average, sets the long-run regime; that above 1 any policy holding headroom above a floor must grow super-exponentially; that, for burdens that are positive mixtures of power laws, fits on small models underestimate large-scale exponents; and that an audit that uncovers hidden failures without false positives never underestimates true alignment. We propose a pre-registrable protocol and apply reduced versions of it twice. A preregistered reanalysis of public adversarial-training data for Pythia classifiers finds that the compute needed to bring attack success under 10% grows as N^0.60. A preregistered pilot on Qwen2.5 0.5B-72B finds exponents of -0.05 for truthfulness and 0.48 for stated dispositions (both scaling helps under its reduced rule, though local slopes approach 1 at the top; replicated on Qwen3 0.6B-14B), while sycophancy (0.89, or 0.83 with two seeds added at 72B) and a planted backdoor are undetermined: the backdoor is removed quickly when its trigger is known but survives blind safety training at four of five sizes. We release four browser games that play these laws (www.aisafety.fun). We make no claim about which regime holds for current frontier models.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Jeremy Canale

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/simulate.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
simulate.py -- deterministic simulation for the "alignment burden" toy model.

What it does
------------
1. Re-implements the accounting of the browser game (js/game.js: WORLDS,
   SPECIES, WAVES, LAW, AUTO, speciesCounts, caughtOf, hiddenOf,
   trueAlignment, estimateAlpha, runawayTick and the phases SWARM, CHOICE,
   GROW, SWARM_TRAP, AUDIT, AUTO_KILL, RUNAWAY; js/world.js for the house
   area) for the canonical play-through: accept the three growth offers, then
   switch on the automatic fly killer and the automatic model scaler.
2. Computes the theory quantities of the paper (Section 4 and Appendices A-B) and
   checks the propositions numerically (section "checks").
3. Writes whitespace-separated tables with one header line (pgfplots-ready)
   to paper/figures/data/ and prints a summary of the key numbers.

Determinism
-----------
The game's randomness only affects visuals (positions, timings, which cells
freeze); its accounting is deterministic, so no seed is needed.  Counts that
the game rounds (Math.round) are rounded the same way (ties toward +infinity)
with IEEE-double arithmetic in the same order as the JavaScript, so the
reproduced numbers are the game's numbers.  The only conceivable discrepancy
is a 1-ulp difference between V8's Math.pow and the C library's pow, which
could only flip a count lying within ~1e-13 of a .5 boundary; the script
reports the closest such case (exact cases like r**1 are exact in both).
Theory quantities use the unrounded law.

Usage (standard library only):   python paper/sim/simulate.py

Output files (paper/figures/data/); columns are documented next to each
write_table() call:
  headroom_<world>.dat      cycle-by-cycle headroom, 3 growth schedules
  runaway_<world>.dat       auto-scaler steps (game RUNAWAY phase)
  game_trace_<world>.dat    every point the game records (its own chart)
  alpha_eff.dat             local exponent of all / visible failures
  alpha_hat.dat             OLS log-log slopes over windows (estimation bias)
  alignment_gap.dat         observed / true / audited alignment vs size
  continuous_blowup.dat     closed-form solutions of dN/dt = kappa N^alpha
  tight_controller.dat      discrete growth needed to hold headroom at 25%
"""
import math
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
PAPER = os.path.dirname(HERE)
DATA = os.path.join(PAPER, 'figures', 'data')

# ---------------------------------------------------------------------------
# 1. Constants mirrored from js/game.js and js/world.js
# ---------------------------------------------------------------------------
WORLDS = [('helps', 0.7), ('balance', 1.0), ('debt', 1.5)]      # WORLDS[*].alpha
WORLD_NAME = {'helps': 'Scaling helps', 'balance': 'Balance', 'debt': 'Alignment debt'}
TAG = {'helps': 'Helps', 'balance': 'Balance', 'debt': 'Debt'}    # column suffixes

SPECIES = [  # (key, share, shift, hidden)  == SPECIES in game.js
    ('jailbreak', 0.40, -0.4, False),
    ('sycophancy', 0.30, 0.0, False),
    ('hacking', 0.20, 0.15, False),
    ('deception', 0.10, 0.3, True),
]
BASE_FLIES = 100            # LAW.baseFlies
BASE_SIZE = 384             # LAW.baseSize (Cube: 6 layers of 8 x 8 weights)
W = 2                       # LAW.weightsPerFly: burden per corrected failure
SURVIVORS = 10              # LAW.survivors: safety margin s
GROWTHS = [400, 800, 1600]  # LAW.growths[*].weights
WAVES = [(1, 0), (2, 0), (3, 0), (4, 1), (5, 1)]  # WAVES[k]: (visible flies, hidden)
CELLS_PER_WAVE_FLY = 12     # Cube.pickCluster(3, 4): each wave fly freezes 3 x 4 cells
ZAPS = 14                   # AUTO.zaps
MAX_TICKS = 9               # AUTO.maxTicks
CAP_FLOOR = 0.25            # AUTO.capFloor
A0 = 30.0                   # world.js: m^2 of the original living room
EARTH = 5.1e14              # world.js: m^2, surface of the Earth
M2_PER_WEIGHT = A0 / 384    # world.js: the house grows with the model
EARTH_N = EARTH / M2_PER_WEIGHT   # model size whose house covers the Earth
STAGES = [(1e3, 'a street'), (1e5, 'a neighborhood'), (1e8, 'a city'),
          (1e10, 'a region'), (5.5e11, 'a country'), (1e13, 'a continent'),
          (EARTH, 'the whole Earth')]
P_AUDIT = (1.0, 0.8, 0.5)   # audit detection probabilities used in the paper
POST_WAVE_BURDEN = CELLS_PER_WAVE_FLY * sum(v for v, _ in WAVES)   # 180

# Continuous analogue calibrated on the game (units n = N/384, time = cycles):
# per-cycle burden at N0 is 180/384 of the model, floor 25%.
C_GAME = POST_WAVE_BURDEN / BASE_SIZE        # 0.46875 (= W * 90 / 384)
KAPPA = C_GAME / (1 - CAP_FLOOR)             # 0.625 per cycle

NAN = float('nan')

# ---------------------------------------------------------------------------
# 2. The law, exactly as the game computes it (rounded) and unrounded
# ---------------------------------------------------------------------------
# Robustness of the reproduction to a 1-ulp difference between V8's Math.pow and
# the C library's pow (only tracked during the game play-through):
#   KNIFE: margin, in ulps of x, between a rounded count x and the .5 boundary
#          (x < 2^52, exponent != 1; exponent 1 is exact in both libraries);
#   SLACK: relative slack of every doubling test of the auto-scaler.
TRACK = [False]
KNIFE = []   # (margin_in_ulps, N, alpha, key)
SLACK = []   # (relative slack, description)


def js_round(x):
    """JavaScript Math.round for finite x >= 0 (ties toward +infinity)."""
    f = math.floor(x)
    return float(f + 1) if x - f >= 0.5 else float(f)


def species_counts(N, alpha):
    """game.js speciesCounts(N): rounded failures per category, game-exact."""
    r = N / BASE_SIZE
    out = []
    for key, share, shift, _ in SPECIES:
        e = alpha + shift
        x = BASE_FLIES * share * math.pow(r, e)
        if TRACK[0] and e != 1.0 and x < 2 ** 52:
            KNIFE.append((abs((x - math.floor(x)) - 0.5) / (x * 2.0 ** -52), N, alpha, key))
        out.append(js_round(x))
    return out


def caught_of(counts):
    """game.js caughtOf: visible (catchable) failures."""
    n = 0
    for c, s in zip(counts, SPECIES):
        n = n + (0 if s[3] else c)
    return n


def hidden_of(counts):
    """game.js hiddenOf: failures the corrections never see."""
    n = 0
    for c, s in zip(counts, SPECIES):
        n = n + (c if s[3] else 0)
    return n


def _member(subset, hidden):
    return subset == 'all' or (subset == 'vis' and not hidden) or (subset == 'hid' and hidden)


def law(N, alpha, subset='all'):
    """Unrounded F_S(N) = sum_{r in S} f0 pi_r n^(alpha + sigma_r)."""
    n = N / BASE_SIZE
    return sum(BASE_FLIES * share * n ** (alpha + shift)
               for _, share, shift, hid in SPECIES if _member(subset, hid))


def mix_weights(N, alpha, subset='all'):
    """[(alpha_r, w_r(N))] with w_r = a_r N^alpha_r / F(N) (Prop. 3a)."""
    n = N / BASE_SIZE
    terms = [(alpha + shift, BASE_FLIES * share * n ** (alpha + shift))
             for _, share, shift, hid in SPECIES if _member(subset, hid)]
    F = sum(t for _, t in terms)
    return [(a, t / F) for a, t in terms]


def alpha_eff(N, alpha, subset='all'):
    return sum(a * w for a, w in mix_weights(N, alpha, subset))


def var_alpha(N, alpha, subset='all'):
    m = alpha_eff(N, alpha, subset)
    return sum(w * (a - m) ** 2 for a, w in mix_weights(N, alpha, subset))


def rho(N, alpha=1.0):
    """Per-swarm unseen / visible ratio (alpha-independent, Prop. 4c)."""
    return law(N, alpha, 'hid') / law(N, alpha, 'vis')


def area_of(N):
    return N * M2_PER_WEIGHT


def progress_of(area):
    p = (math.log10(area) - math.log10(A0)) / (math.log10(EARTH) - math.log10(A0))
    return min(1.0, max(0.0, p))


def stage_of(area):
    k = -1
    for i, (a, _) in enumerate(STAGES):
        if area >= a:
            k = i
    return 'a large house' if k < 0 else STAGES[k][1]


def ols(xs, ys):
    """Ordinary least squares: (intercept, slope)."""
    m = len(xs)
    mx = sum(xs) / m
    my = sum(ys) / m
    sxx = sum((x - mx) ** 2 for x in xs)
    sxy = sum((x - mx) * (y - my) for x, y in zip(xs, ys))
    b = sxy / sxx
    return my - b * mx, b


def window_design(N0, decades, per_decade=10):
    m = int(round(decades * per_decade)) + 1
    return [math.log(N0) + j * decades * math.log(10) / (m - 1) for j in range(m)]


def fit_window(N0, decades, alpha, subset):
    xs = window_design(N0, decades)
    return ols(xs, [math.log(law(math.exp(x), alpha, subset)) for x in xs])


def fit_points(Ns, alpha, subset):
    xs = [math.log(N) for N in Ns]
    return ols(xs, [math.log(law(N, alpha, subset)) for N in Ns])


def estimate_alpha(obs):
    """game.js estimateAlpha(): OLS slope of log(caught) on log(N), rounded counts."""
    pts = [(math.log(N), math.log(max(1, caught_of(c)))) for N, c in obs]
    if len(set(p[0] for p in pts)) < 2:
        return None
    mx = sum(p[0] for p in pts) / len(pts)
    my = sum(p[1] for p in pts) / len(pts)
    sxy = sum((p[0] - mx) * (p[1] - my) for p in pts)
    sxx = sum((p[0] - mx) ** 2 for p in pts)
    return sxy / sxx


def bisect(f, lo, hi, it=200):
    """Root of a monotone f on [lo, hi] (f(lo), f(hi) of opposite signs)."""
    flo = f(lo)
    for _ in range(it):
        mid = 0.5 * (lo + hi)
        fm = f(mid)
        if (fm > 0) == (flo > 0):
            lo, flo = mid, fm
        else:
            hi = mid
    return 0.5 * (lo + hi)


# ---------------------------------------------------------------------------
# 3. The game, phase by phase (canonical play-through)
# ---------------------------------------------------------------------------
def play(world):
    alpha = dict(WORLDS)[world]
    g = dict(N=float(BASE_SIZE), frozen=0.0, killed=0.0, hidden=0.0)
    obs, trace = [], []

    def record(stage, label):            # game.js record(): one chart point
        trace.append(dict(stage=stage, label=label, N=g['N'], frozen=g['frozen'],
                          killed=g['killed'], hidden=g['hidden']))

    record(0, 'Start')
    # Waves (ANOMALY -> TRAPPING -> ALIGNED): each visible fly is trapped and
    # freezes its 3 x 4 cluster; deceptive flies are only counted.
    for k, (vis, hid) in enumerate(WAVES):
        g['hidden'] += hid
        g['killed'] += vis
        g['frozen'] += CELLS_PER_WAVE_FLY * vis
        record(1, 'W%d' % (k + 1))
    post_waves = dict(g)

    # Three swarms with a question (SWARM -> CHOICE -> GROW -> SWARM_TRAP).
    # The swarm is sized at the pre-growth N; growth is added; then paid.
    swarms = []
    for cycle, growth in enumerate(GROWTHS):
        N = g['N']
        counts = species_counts(N, alpha)
        caught, hid = caught_of(counts), hidden_of(counts)
        cost = caught * W
        obs.append((N, counts))
        g['hidden'] += hid
        enough = cost <= (N - g['frozen']) - SURVIVORS         # CHOICE message
        g['N'] = N + growth                                     # GROW ("Yes")
        g['killed'] += caught                                   # SWARM_TRAP
        pay = max(0.0, min(cost, (g['N'] - g['frozen']) - SURVIVORS))
        g['frozen'] += pay
        swarms.append(dict(N=N, counts=counts, caught=caught, hidden=hid, cost=cost,
                           enough=enough, N_after=g['N'], paid=pay,
                           headroom=(g['N'] - g['frozen']) / g['N']))
        record(2, 'S%d' % (cycle + 1))
    after_cycles = dict(g)

    # AUTO_KILL: the zapper pays per zap from a fixed budget until it cannot;
    # what is left becomes `pending` for the first runaway step.
    N = g['N']
    counts = species_counts(N, alpha)
    caught, hid = caught_of(counts), hidden_of(counts)
    obs.append((N, counts))
    g['hidden'] += hid
    free = N - g['frozen']
    payable = math.floor((free - SURVIVORS) / W)
    per_zap = max(1, math.ceil(min(payable, caught) / ZAPS))
    budget = free - SURVIVORS
    assigned, zaps, pending = 0, 0, None
    while True:
        if assigned >= caught:
            break
        kill = min(per_zap, caught - assigned)
        zap_cost = kill * W
        if budget < zap_cost:
            pending = caught - assigned
            break
        budget -= zap_cost
        assigned += kill
        zaps += 1
        g['killed'] += kill
        g['frozen'] += zap_cost
    killer = dict(N=N, counts=counts, caught=caught, hidden=hid, per_zap=per_zap,
                  zaps=zaps, assigned=assigned, pending=pending,
                  headroom=(N - g['frozen']) / N, killed=g['killed'], hidden_cum=g['hidden'])
    record(3, 'K')

    # RUNAWAY (runawayTick): both automations on.
    vN, vF = g['N'], g['frozen']
    start = dict(N=vN, frozen=vF, killed=g['killed'], hidden=g['hidden'])
    steps, earth = [], False
    for k in range(1, MAX_TICKS + 1):
        N_from = vN
        used_pending = pending is not None
        if used_pending:
            caught, hid = pending, 0
            pending = None
        else:
            counts = species_counts(vN, alpha)
            obs.append((vN, counts))
            caught, hid = caught_of(counts), hidden_of(counts)
        cost = caught * W
        d = 0
        while True:                             # double until payable
            SLACK.append((abs(vN - vF - SURVIVORS - cost) / vN, '%s step %d pay' % (world, k)))
            if not vN - vF - SURVIVORS < cost:
                break
            vN *= 2
            d += 1
        vF += cost
        while True:                             # then until headroom >= floor
            SLACK.append((abs((vN - vF) / vN - CAP_FLOOR), '%s step %d floor' % (world, k)))
            if not (vN - vF) / vN < CAP_FLOOR:
                break
            vN *= 2
            d += 1
        g['N'], g['frozen'] = vN, vF
        g['killed'] += caught
        g['hidden'] += hid
        steps.append(dict(k=k, N_from=N_from, N=vN, d=d, caught=caught, hidden=hid,
                          cost=cost, frozen=vF, headroom=(vN - vF) / vN,
                          killed=g['killed'], hidden_cum=g['hidden'],
                          used_pending=used_pending))
        record(4, 'A%d' % k)
        if progress_of(area_of(vN)) >= 1:       # go('EARTH')
            earth = True
            break                                # else k >= maxTicks: go('STEADY')

    doublings = sum(s['d'] for s in steps)
    ticks = len(steps)
    if earth:
        title = 'The house is now the whole Earth'
    else:
        title = 'Scaling outran the flies' if doublings / ticks < .5 else 'Running to stand still'
    return dict(world=world, alpha=alpha, post_waves=post_waves, swarms=swarms,
                after_cycles=after_cycles, killer=killer, start=start, steps=steps,
                earth=earth, ticks=ticks, doublings=doublings, title=title,
                final_N=vN, final_frozen=vF, final_headroom=(vN - vF) / vN,
                killed=g['killed'], hidden=g['hidden'],
                audited=g['killed'] / (g['killed'] + g['hidden']),
                next_swarm=caught_of(species_counts(vN, alpha)),
                earths=area_of(vN) / EARTH, stage=stage_of(area_of(vN)),
                to_earth=math.ceil(math.log2(EARTH / area_of(vN))) if not earth else 0,
                alpha_hat=estimate_alpha(obs), alpha_hat_cycles=estimate_alpha(obs[:4]),
                obs=obs, trace=trace)


# ---------------------------------------------------------------------------
# 4. Headroom under growth schedules (from the post-wave state)
# ---------------------------------------------------------------------------
SCHEDULES = [
    ('None', lambda t, N: 0.0),                 # refuse every growth
    ('Double', lambda t, N: N),                 # exact doubling N_t = 384 * 2^t
    ('Game', lambda t, N: 400.0 * 2 ** t),      # +400, +800, +1600, then project()
]


def headroom_run(alpha, growth, cycles):
    """Rows t = 0..cycles: state at the start of cycle t.
    h: game accounting (payment capped so burden <= N - s);
    hi: uncapped recursion of Lemma 1 (negative = correction not payable);
    paid: 1 if the previous cycle's correction was paid in full;
    phi, g: burden intensity of the swarm arriving at this row, growth rate."""
    N = float(BASE_SIZE)
    B = Bi = float(POST_WAVE_BURDEN)
    rows = [dict(t=0, N=N, B=B, h=1 - B / N, hi=1 - Bi / N, paid=1)]
    for t in range(cycles):
        cost = caught_of(species_counts(N, alpha)) * W
        G = growth(t, N)
        rows[-1]['phi'], rows[-1]['g'] = cost / N, G / N
        Nn = N + G
        pay = max(0.0, min(cost, (Nn - B) - SURVIVORS))
        B += pay
        Bi += cost
        rows.append(dict(t=t + 1, N=Nn, B=B, h=1 - B / Nn, hi=1 - Bi / Nn,
                         paid=1 if pay >= cost else 0))
        N = Nn
    last = rows[-1]
    last['phi'], last['g'] = caught_of(species_counts(N, alpha)) * W / N, NAN
    return rows


def nominal_b(t, alpha, q=2.0, phi0=C_GAME, b0=C_GAME):
    """Prop. 1(a) closed form: burden share after t cycles, single exponent."""
    return q ** (-t) * b0 + phi0 * (q ** ((alpha - 1) * t) - q ** (-t)) / (q ** alpha - 1)


def first(rows, cond):
    for r in rows:
        if cond(r):
            return r['t']
    return None


# ---------------------------------------------------------------------------
# 5. Tight controller (Prop. 2b) and continuous analogue (Prop. 2f)
# ---------------------------------------------------------------------------
def tight_step(N, B, alpha, hbar=CAP_FLOOR):
    h = 1 - B / N
    C = W * law(N, alpha, 'vis')
    phi = C / N
    g = max(0.0, (phi - (h - hbar)) / (1 - hbar))
    return h, phi, g, N * (1 + g), B + C


def tight_run(alpha, cycles=60, max_log10=40.0):
    N, B = float(BASE_SIZE), float(POST_WAVE_BURDEN)
    rows = []
    for t in range(cycles + 1):
        h, phi, g, Nn, Bn = tight_step(N, B, alpha)
        rows.append(dict(t=t, N=N, h=h, phi=phi, g=g, q=1 + g))
        if math.log10(Nn) > max_log10:
            break
        N, B = Nn, Bn
    return rows


def tight_cycles_to(alpha, target, max_cycles=10 ** 7):
    N, B, t = float(BASE_SIZE), float(POST_WAVE_BURDEN), 0
    while N < target and t < max_cycles:
        _, _, _, N, B = tight_step(N, B, alpha)
        t += 1
    return t


def n_cont(t, alpha, kappa=KAPPA, n0=1.0):
    """Closed-form solution of dn/dt = kappa n^alpha (n = N/384)."""
    if alpha == 1.0:
        return n0 * math.exp(kappa * t)
    base = n0 ** (1 - alpha) + (1 - alpha) * kappa * t
    if base <= 0:
        return math.inf
    return base ** (1 / (1 - alpha))


def t_star(alpha, kappa=KAPPA, n0=1.0):
    return n0 ** (1 - alpha) / (kappa * (alpha - 1)) if alpha > 1 else math.inf


def rk4(alpha, t_end, h=1e-4, kappa=KAPPA, n0=1.0):
    f = lambda n: kappa * n ** alpha
    n, t = n0, 0.0
    steps = int(round(t_end / h))
    for _ in range(steps):
        k1 = f(n)
        k2 = f(n + h * k1 / 2)
        k3 = f(n + h * k2 / 2)
        k4 = f(n + h * k3)
        n += h * (k1 + 2 * k2 + 2 * k3 + k4) / 6
        t += h
    return n


# ---------------------------------------------------------------------------
# 6. Alignment measures along a doubling trajectory (one swarm per doubling)
# ---------------------------------------------------------------------------
def gap_rows(alpha, tmax=51):
    rows, C, U = [], 0.0, 0.0
    for t in range(tmax + 1):
        N = BASE_SIZE * 2.0 ** t
        V, D = law(N, alpha, 'vis'), law(N, alpha, 'hid')
        C += V
        U += D
        rows.append(dict(t=t, N=N, V=V, D=D, C=C, U=U,
                         swarm={p: V / (V + p * D) for p in P_AUDIT},
                         cum={p: C / (C + p * U) for p in P_AUDIT}))
    return rows


# ---------------------------------------------------------------------------
# 7. Output helpers
# ---------------------------------------------------------------------------
def fmt(v):
    if v is None:
        return 'nan'
    if isinstance(v, bool):
        return '1' if v else '0'
    if isinstance(v, int):
        return str(v)
    if isinstance(v, float):
        if math.isnan(v) or math.isinf(v):
            return 'nan'
        if v == math.floor(v) and abs(v) < 1e15:
            return str(int(v))
        return '%.10g' % v
    return str(v)


def write_table(name, header, rows):
    os.makedirs(DATA, exist_ok=True)
    path = os.path.join(DATA, name)
    for r in rows:
        assert len(r) == len(header), (name, len(r), len(header))
    with open(path, 'w', newline='\n') as f:
        f.write(' '.join(header) + '\n')
        for r in rows:
            f.write(' '.join(fmt(v) for v in r) + '\n')
    return path


def pct(x, d=2):
    return ('%.' + str(d) + 'f%%') % (100 * x)


# ---------------------------------------------------------------------------
# 8. Checks of the propositions (numerical double-check of the algebra)
# ---------------------------------------------------------------------------
CHECKS = []


def check(name, ok, detail=''):
    CHECKS.append((name, bool(ok), detail))
    if not ok:
        print('CHECK FAILED: %s %s' % (name, detail))


def run_checks(games):
    # (1) Game reproduction: headroom after the 3 growth cycles (game UI values).
    expected = {'helps': (54.1, 60.1, 67.0), 'balance': (54.1, 56.2, 58.1),
                'debt': (54.1, 46.8, 32.9)}
    for w, _ in WORLDS:
        got = tuple(round(100 * s['headroom'], 1) for s in games[w]['swarms'])
        check('game headroom %s' % w, got == expected[w], '%s vs %s' % (got, expected[w]))
    # (2) Runaway outcome reported by the game.
    check('runaway helps 3 doublings / 9 steps',
          (games['helps']['doublings'], games['helps']['ticks']) == (3, 9))
    check('runaway balance 9 doublings / 9 steps',
          (games['balance']['doublings'], games['balance']['ticks']) == (9, 9))
    check('runaway debt reaches the Earth', games['debt']['earth'])
    # (3) Lemma 1 recursion on the uncapped headroom, all schedules and worlds.
    worst = 0.0
    for w, a in WORLDS:
        for _, sched in SCHEDULES:
            rows = headroom_run(a, sched, 30)
            for r0, r1 in zip(rows, rows[1:]):
                pred = (r0['hi'] + r0['g'] - r0['phi']) / (1 + r0['g'])
                worst = max(worst, abs(pred - r1['hi']) / max(1.0, abs(r1['hi'])))
    check('Lemma 1 recursion', worst < 1e-12, 'max rel err %.2e' % worst)
    # (4) Prop 1(a) closed form vs iteration (single exponent).
    worst = 0.0
    for a in (0.7, 1.0, 1.5):
        for q in (1.5, 2.0):
            b, phi0, b0 = C_GAME, C_GAME, C_GAME
            for t in range(1, 25):
                b = (b + phi0 * q ** ((a - 1) * (t - 1))) / q
                closed = q ** (-t) * b0 + phi0 * (q ** ((a - 1) * t) - q ** (-t)) / (q ** a - 1)
                worst = max(worst, abs(b - closed) / max(1.0, abs(closed)))
    check('Prop 1a closed form', worst < 1e-12, 'max rel err %.2e' % worst)
    # (5) Prop 1(d): fixed point 1 - c/g equals the post-wave headroom for g = 1.
    check('Prop 1d fixed point = h0', abs((1 - C_GAME / 1.0) - (1 - POST_WAVE_BURDEN / BASE_SIZE)) < 1e-15)
    # (6) Prop 3(a): alpha_eff = dlnF/dlnN and d alpha_eff / dlnN = Var_w(alpha).
    worst1 = worst2 = 0.0
    eps = 1e-4
    for _, a in WORLDS:
        for sub in ('all', 'vis'):
            for lg in (2.6, 4.0, 6.0, 9.0, 12.0, 15.0, 18.0):
                N = 10 ** lg
                fd = (math.log(law(N * math.exp(eps), a, sub)) - math.log(law(N * math.exp(-eps), a, sub))) / (2 * eps)
                worst1 = max(worst1, abs(fd - alpha_eff(N, a, sub)))
                fd2 = (alpha_eff(N * math.exp(eps), a, sub) - alpha_eff(N * math.exp(-eps), a, sub)) / (2 * eps)
                worst2 = max(worst2, abs(fd2 - var_alpha(N, a, sub)))
    check('Prop 3a alpha_eff = dlnF/dlnN', worst1 < 1e-7, '%.2e' % worst1)
    check('Prop 3a d alpha_eff/dlnN = Var', worst2 < 1e-6, '%.2e' % worst2)
    # (7) Prop 3(b) / 4(c): alpha independence.
    worst = 0.0
    for lg in (2.6, 5.0, 10.0, 18.0):
        N = 10 ** lg
        for sub in ('all', 'vis'):
            d = [alpha_eff(N, a, sub) - a for _, a in WORLDS]
            worst = max(worst, max(d) - min(d))
        r = [rho(N, a) for _, a in WORLDS]
        worst = max(worst, (max(r) - min(r)) / max(r))
    check('alpha independence (alpha_eff - alpha, rho)', worst < 1e-12, '%.2e' % worst)
    # (8) Prop 3(c): OLS slope = K-average of the local exponent.
    xs = [math.log(N) for N in (384, 784, 1584, 3184)]
    a = 1.0
    f = lambda x: math.log(law(math.exp(x), a, 'vis'))
    _, b_direct = ols(xs, [f(x) for x in xs])
    mx = sum(xs) / len(xs)
    sxx = sum((x - mx) ** 2 for x in xs)
    integ = wsum = 0.0
    kmin = math.inf
    for i in range(len(xs) - 1):                 # K is constant on [x_i, x_{i+1})
        lo, hi = xs[i], xs[i + 1]
        K = sum(x - mx for x in xs if x > lo) / sxx
        kmin = min(kmin, K)
        M = 2000                                  # composite Simpson for int f'
        h = (hi - lo) / M
        s = alpha_eff(math.exp(lo), a, 'vis') + alpha_eff(math.exp(hi), a, 'vis')
        for j in range(1, M):
            s += (4 if j % 2 else 2) * alpha_eff(math.exp(lo + j * h), a, 'vis')
        integ += K * s * h / 3
        wsum += K * (hi - lo)
    check('Prop 3c OLS kernel', abs(integ - b_direct) < 1e-10 and abs(wsum - 1) < 1e-12 and kmin > 0,
          'direct %.12f kernel %.12f, int K = %.12f, min K = %.4f' % (b_direct, integ, wsum, kmin))
    # (9) Prop 3(d,e): bounds and under-prediction beyond the window.
    ok = True
    for _, a in WORLDS:
        for lg0 in (2.6, 5.0, 8.0, 12.0):
            for dec in (1, 2):
                N0 = 10 ** lg0
                for sub in ('all', 'vis'):
                    ia, sl = fit_window(N0, dec, a, sub)
                    Nm = N0 * 10 ** dec
                    ok &= alpha_eff(N0, a, sub) <= sl <= alpha_eff(Nm, a, sub)
                    for lg in [lg0 + dec + 0.5 * k for k in range(0, 30)]:
                        if lg > 18:
                            break
                        ok &= math.log(law(10 ** lg, a, sub)) >= ia + sl * lg * math.log(10) - 1e-12
                ok &= fit_window(N0, dec, a, 'vis')[1] <= fit_window(N0, dec, a, 'all')[1]
                ok &= alpha_eff(N0, a, 'vis') <= alpha_eff(N0, a, 'all')
    check('Prop 3d/3e bounds and under-prediction', ok)
    # (10) Prop 4(b): audits are upper bounds; gap formula.
    worst, ok = 0.0, True
    for _, a in WORLDS:
        for r in gap_rows(a):
            C, U = r['C'], r['U']
            for p in P_AUDIT:
                ok &= r['cum'][p] >= r['cum'][1.0] - 1e-15
                gap = (1 - p) * C * U / ((C + p * U) * (C + U))
                worst = max(worst, abs(r['cum'][p] - r['cum'][1.0] - gap))
    check('Prop 4b audits are upper bounds + gap formula', ok and worst < 1e-12, '%.2e' % worst)
    # (11) Prop 4(c): rho increasing and lower bound n^0.15 / 9 for n >= 1.
    ok, prev = True, 0.0
    for j in range(0, 400):
        n = 10 ** (j * 0.05)
        r = rho(n * BASE_SIZE)
        ok &= r > prev and r >= n ** 0.15 / 9 - 1e-15
        prev = r
    check('Prop 4c rho increasing, >= n^0.15/9', ok)
    # (12) Prop 2(f): closed form vs RK4.
    errs = []
    for a, T in ((0.7, 5.0), (1.0, 5.0), (1.5, 3.0)):
        errs.append(abs(rk4(a, T) / n_cont(T, a) - 1))
    check('Prop 2f closed form vs RK4', max(errs) < 1e-6, ' '.join('%.1e' % e for e in errs))
    # (13) Prop 2(b): tight controller holds h at the floor from cycle 1 on;
    #      required factor increasing in the debt world.
    ok = True
    for w, a in WORLDS:
        rows = tight_run(a, cycles=40)
        ok &= all(abs(r['h'] - CAP_FLOOR) < 1e-9 for r in rows[1:])
    qs = [r['q'] for r in tight_run(1.5, cycles=40)]
    ok &= all(q1 > q0 for q0, q1 in zip(qs[1:], qs[2:]))
    check('Prop 2b tight controller', ok)


# ---------------------------------------------------------------------------
# 9. Main: simulate, check, write, summarize
# ---------------------------------------------------------------------------
def main():
    TRACK[0] = True
    games = {w: play(w) for w, _ in WORLDS}
    TRACK[0] = False
    run_checks(games)

    # ---- headroom_<world>.dat ------------------------------------------------
    HR_CYCLES = 30
    hr = {}
    for w, a in WORLDS:
        runs = {name: headroom_run(a, sched, HR_CYCLES) for name, sched in SCHEDULES}
        hr[w] = runs
        header = ['cycle']
        for name, _ in SCHEDULES:
            header += ['size' + name, 'burden' + name, 'headroom' + name, 'ideal' + name,
                       'paid' + name, 'phi' + name, 'growth' + name]
        header += ['nominalDouble']     # Prop. 1(a): single exponent alpha, c = 0.46875, q = 2
        rows = []
        for t in range(HR_CYCLES + 1):
            row = [t]
            for name, _ in SCHEDULES:
                r = runs[name][t]
                row += [r['N'], r['B'], r['h'], r['hi'], r['paid'], r['phi'], r['g']]
            row.append(1 - nominal_b(t, a))
            rows.append(row)
        write_table('headroom_%s.dat' % w, header, rows)

    # ---- runaway_<world>.dat and game_trace_<world>.dat --------------------------
    for w, a in WORLDS:
        G = games[w]
        s0 = G['start']
        header = ['step', 'log10N', 'N', 'doublings', 'cumDoublings', 'headroom', 'burden',
                  'caught', 'hidden', 'cumCaught', 'cumHidden', 'Aobs', 'Atrue',
                  'Aaud10', 'Aaud08', 'Aaud05', 'log10Area', 'earths', 'fromPending']

        def arow(k, N, d, cd, frozen, caught, hidden, C, U, pend):
            return [k, math.log10(N), N, d, cd, (N - frozen) / N, frozen, caught, hidden, C, U,
                    1.0, C / (C + U)] + [C / (C + p * U) for p in P_AUDIT] + \
                   [math.log10(area_of(N)), area_of(N) / EARTH, pend]

        rows = [arow(0, s0['N'], 0, 0, s0['frozen'], 0, 0, s0['killed'], s0['hidden'], 0)]
        cd = 0
        for s in G['steps']:
            cd += s['d']
            rows.append(arow(s['k'], s['N'], s['d'], cd, s['frozen'], s['caught'], s['hidden'],
                             s['killed'], s['hidden_cum'], 1 if s['used_pending'] else 0))
        write_table('runaway_%s.dat' % w, header, rows)

        header = ['idx', 'stage', 'log10N', 'N', 'burden', 'headroom', 'cumCaught',
                  'cumHidden', 'Aaud']
        rows = []
        for i, r in enumerate(G['trace']):
            seen = r['killed'] + r['hidden']
            rows.append([i, r['stage'], math.log10(r['N']), r['N'], r['frozen'],
                         (r['N'] - r['frozen']) / r['N'], r['killed'], r['hidden'],
                         r['killed'] / seen if seen else 1.0])
        write_table('game_trace_%s.dat' % w, header, rows)

    # ---- alpha_eff.dat --------------------------------------------------------
    grid = [math.log10(BASE_SIZE)] + [round(2.6 + 0.1 * j, 10) for j in range(155)]
    header = ['log10N', 'N', 'dAll', 'dVis']
    for w, _ in WORLDS:
        header += ['all' + TAG[w], 'vis' + TAG[w]]
    rows = []
    for lg in grid:
        N = 10 ** lg
        row = [lg, N, alpha_eff(N, 0.0, 'all'), alpha_eff(N, 0.0, 'vis')]
        for _, a in WORLDS:
            row += [alpha_eff(N, a, 'all'), alpha_eff(N, a, 'vis')]
        rows.append(row)
    write_table('alpha_eff.dat', header, rows)

    # ---- alpha_hat.dat ---------------------------------------------------------
    grid0 = [math.log10(BASE_SIZE)] + [round(2.6 + 0.1 * j, 10) for j in range(135)]
    header = ['log10N0']
    for w, _ in WORLDS:
        t = TAG[w]
        header += ['visGame' + t, 'visD1' + t, 'visD2' + t, 'allD1' + t, 'allD2' + t,
                   'effN0' + t, 'effEnd1' + t, 'effEnd2' + t, 'maxAll' + t, 'maxVis' + t]
    rows = []
    for lg in grid0:
        N0 = 10 ** lg
        row = [lg]
        for _, a in WORLDS:
            row += [fit_points([N0 * 2 ** j for j in range(4)], a, 'vis')[1],
                    fit_window(N0, 1, a, 'vis')[1], fit_window(N0, 2, a, 'vis')[1],
                    fit_window(N0, 1, a, 'all')[1], fit_window(N0, 2, a, 'all')[1],
                    alpha_eff(N0, a, 'all'), alpha_eff(10 * N0, a, 'all'),
                    alpha_eff(100 * N0, a, 'all'), a + 0.3, a + 0.15]
        rows.append(row)
    write_table('alpha_hat.dat', header, rows)

    # ---- alignment_gap.dat -------------------------------------------------------
    gaps = {w: gap_rows(a) for w, a in WORLDS}
    header = ['t', 'log10N', 'Aobs', 'AtrueSwarm', 'Aaud10Swarm', 'Aaud08Swarm', 'Aaud05Swarm',
              'hiddenShareSwarm']
    for w, _ in WORLDS:
        t = TAG[w]
        header += ['Atrue' + t, 'Aaud10' + t, 'Aaud08' + t, 'Aaud05' + t]
    rows = []
    for i in range(len(gaps['helps'])):
        r0 = gaps['helps'][i]
        row = [r0['t'], math.log10(r0['N']), 1.0, r0['swarm'][1.0], r0['swarm'][1.0],
               r0['swarm'][0.8], r0['swarm'][0.5], r0['D'] / (r0['V'] + r0['D'])]
        for w, _ in WORLDS:
            r = gaps[w][i]
            assert abs(r['swarm'][1.0] - r0['swarm'][1.0]) < 1e-12   # alpha-independent
            row += [r['cum'][1.0], r['cum'][1.0], r['cum'][0.8], r['cum'][0.5]]
        rows.append(row)
    write_table('alignment_gap.dat', header, rows)

    # ---- continuous_blowup.dat -----------------------------------------------------
    ts = set(round(0.05 * j, 10) for j in range(121))
    tst = t_star(1.5)
    ts |= set(tst * (1 - 10.0 ** (-k)) for k in range(1, 9))   # approach t* (N up to ~4e18)
    ts.add(tst)                                                 # t* itself: alpha=1.5 -> nan
    header = ['t', 'Na07', 'Na10', 'Na15', 'log10Na07', 'log10Na10', 'log10Na15']
    rows = []
    for t in sorted(ts):
        vals = []
        for a in (0.7, 1.0, 1.5):
            n = n_cont(t, a)
            vals.append(BASE_SIZE * n if math.isfinite(n) else NAN)
        rows.append([t] + vals + [math.log10(v) if math.isfinite(v) else NAN for v in vals])
    write_table('continuous_blowup.dat', header, rows)

    # ---- tight_controller.dat ----------------------------------------------------
    TC = 40
    tight = {w: tight_run(a, cycles=TC) for w, a in WORLDS}
    header = ['cycle']
    for w, _ in WORLDS:
        header += ['log10N' + TAG[w], 'q' + TAG[w], 'h' + TAG[w]]
    rows = []
    for t in range(TC + 1):
        row = [t]
        for w, _ in WORLDS:
            rr = tight[w]
            if t < len(rr):
                row += [math.log10(rr[t]['N']), rr[t]['q'], rr[t]['h']]
            else:
                row += [NAN, NAN, NAN]
        rows.append(row)
    write_table('tight_controller.dat', header, rows)

    summary(games, hr, gaps, tight)


# ---------------------------------------------------------------------------
# 10. Summary for the paper's text
# ---------------------------------------------------------------------------
def summary(games, hr, gaps, tight):
    P = print
    P('=' * 78)
    P('CHECKS: %d/%d passed' % (sum(ok for _, ok, _ in CHECKS), len(CHECKS)))
    for name, ok, det in CHECKS:
        P('  [%s] %s %s' % ('ok' if ok else 'FAIL', name, det))
    k = min(KNIFE)
    P('  game counts (non-exact pow, x < 2^52): closest to a rounding boundary = %.3g ulps '
      '(N=%g, alpha=%g, %s); %d of %d counts within 64 ulps' % (
          k + (sum(1 for m in KNIFE if m[0] < 64), len(KNIFE))))
    s = min(SLACK)
    P('  auto-scaler doubling tests: smallest relative slack = %.3g (%s)' % s)

    P('=' * 78)
    P('A. GAME REPRODUCTION (canonical play-through: accept growth, automate)')
    pw = games['helps']['post_waves']
    P('  after the 5 scripted waves: N=%d, burden=%d, headroom=%s, caught=%d, hidden=%d, '
      'audited=%s' % (pw['N'], pw['frozen'], pct(1 - pw['frozen'] / pw['N']), pw['killed'],
                      pw['hidden'], pct(pw['killed'] / (pw['killed'] + pw['hidden']))))
    for w, a in WORLDS:
        G = games[w]
        P('  [%s, alpha=%g]' % (WORLD_NAME[w], a))
        for i, s in enumerate(G['swarms']):
            P('    swarm %d at N=%5d: counts %s caught=%4d hidden=%3d cost=%5d %s -> N=%5d '
              'headroom %s' % (i + 1, s['N'], [int(c) for c in s['counts']], s['caught'], s['hidden'],
                               s['cost'], 'enough ' if s['enough'] else 'NOT enough', s['N_after'],
                               pct(s['headroom'])))
        K = G['killer']
        P('    killer at N=%d: caught=%d hidden=%d per_zap=%d zaps=%d paid for %d flies, '
          'pending=%s, headroom %s' % (K['N'], K['caught'], K['hidden'], K['per_zap'], K['zaps'],
                                       K['assigned'], K['pending'], pct(K['headroom'])))
        ds = [s['d'] for s in G['steps']]
        P('    runaway: %d steps, doublings per step %s, total %d; N %d -> %.4g (log10 %.2f); '
          'earth=%s' % (G['ticks'], ds, G['doublings'], G['start']['N'], G['final_N'],
                        math.log10(G['final_N']), G['earth']))
        P('    end: "%s"; headroom %s; audited (=true) alignment %s; caught %.4g, hidden %.4g; '
          'house = %s x Earth (%s); next swarm %.4g flies' % (
              G['title'], pct(G['final_headroom']), pct(G['audited']), G['killed'], G['hidden'],
              '%.4g' % G['earths'], G['stage'], G['next_swarm']))
        if not G['earth']:
            P('    doublings still needed to cover the Earth: %d' % G['to_earth'])
        P('    game estimateAlpha(): 3 swarms + killer -> %.3f ; all observed swarms -> %.3f'
          % (G['alpha_hat_cycles'], G['alpha_hat']))
        tr = G['trace']
        P('    audited alignment along the game: ' + ', '.join(
            '%s %s' % (r['label'], pct(r['killed'] / (r['killed'] + r['hidden']) if r['killed'] + r['hidden'] else 1, 1))
            for r in tr))

    P('=' * 78)
    P('B. HEADROOM FROM THE POST-WAVE STATE (N=384, burden 180, h0=53.125%)')
    for w, a in WORLDS:
        runs = hr[w]
        P('  [%s]' % WORLD_NAME[w])
        for name, _ in SCHEDULES:
            rows = runs[name]
            hs = ' '.join('%5.1f' % (100 * r['h']) for r in rows[:9])
            P('    %-6s h_t%% t=0..8: %s' % (name, hs))
            P('           first cycle with h<25%%: %s; first unpaid correction (game cap) at row %s; '
              'first ideal h<0 at row %s' % (first(rows, lambda r: r['h'] < CAP_FLOOR),
                                             first(rows, lambda r: r['paid'] == 0),
                                             first(rows, lambda r: r['hi'] < 0)))
        nom = [1 - nominal_b(t, a) for t in range(31)]
        P('    nominal single exponent (Prop 1a, q=2) h_t%% t=0..8: %s; first h<25%%: %s; first h<0: %s' % (
            ' '.join('%5.1f' % (100 * x) for x in nom[:9]),
            next((t for t, x in enumerate(nom) if x < CAP_FLOOR), None),
            next((t for t, x in enumerate(nom) if x < 0), None)))
        dbl = runs['Double']
        P('    exact doubling: h at rows 10/15/20/25/30: %s' % ' '.join(
            pct(dbl[t]['h'], 1) for t in (10, 15, 20, 25, 30)))

    P('=' * 78)
    P('C. EFFECTIVE EXPONENTS (alpha_eff - alpha is world-independent)')
    for lg in (math.log10(384), math.log10(3184), 4, 6, 9, 12, math.log10(EARTH_N), 18):
        N = 10 ** lg
        P('  N=%9.3g: all: d=%+.4f  vis: d=%+.4f   (helps/balance/debt all: %.3f %.3f %.3f; '
          'vis: %.3f %.3f %.3f)' % (N, alpha_eff(N, 0, 'all'), alpha_eff(N, 0, 'vis'),
                                     *[alpha_eff(N, a, 'all') for _, a in WORLDS],
                                     *[alpha_eff(N, a, 'vis') for _, a in WORLDS]))
    nb = bisect(lambda lg: alpha_eff(10 ** lg, 1.0, 'vis') - 1.0, 2.0, 18.0)
    P('  balance world: visible alpha_eff crosses 1 at N = %.4g (n = %.2f); '
      'phi(N)=B(N)/N minimal there: %.4f' % (10 ** nb, 10 ** nb / BASE_SIZE,
                                             W * law(10 ** nb, 1.0, 'vis') / 10 ** nb))
    P('  helps world: alpha_eff of ALL failures tends to 1.00 from below (%.4f at N=1e18); '
      'visible tends to 0.85: never above 1' % alpha_eff(1e18, 0.7, 'all'))
    nd = bisect(lambda lg: alpha_eff(10 ** lg, 0.0, 'vis') - 0.0, 2.0, 18.0)
    P('  visible alpha_eff - alpha crosses 0 at N = %.4g (n = %.2f)' % (10 ** nd, 10 ** nd / BASE_SIZE))

    P('=' * 78)
    P('D. ESTIMATED EXPONENTS (OLS on log visible counts, unrounded law)')
    for lg0 in (math.log10(384), 6, 9, 12):
        N0 = 10 ** lg0
        a = 0.0
        P('  N0=%9.3g: hat-alpha - alpha: game-like 4 doublings %+.4f | 1 decade %+.4f | '
          '2 decades %+.4f | all-failures 1 decade %+.4f ; local all-exponent at N0 %+.4f, '
          'at 10N0 %+.4f ; asymptote +0.30' % (
              N0, fit_points([N0 * 2 ** j for j in range(4)], a, 'vis')[1],
              fit_window(N0, 1, a, 'vis')[1], fit_window(N0, 2, a, 'vis')[1],
              fit_window(N0, 1, a, 'all')[1], alpha_eff(N0, a, 'all'), alpha_eff(10 * N0, a, 'all')))
    for w, a in WORLDS:
        Ns = [384, 784, 1584, 3184]
        P('  [%s] fit on the game sizes 384..3184: rounded (game) %.4f, unrounded %.4f; '
          'true local exponent of all failures at 3184: %.4f; asymptote %.2f' % (
              WORLD_NAME[w], games[w]['alpha_hat_cycles'], fit_points(Ns, a, 'vis')[1],
              alpha_eff(3184, a, 'all'), a + 0.3))
    # under-prediction of the extrapolated count
    for w, a in WORLDS:
        ia, sl = fit_points([384, 784, 1584, 3184], a, 'vis')
        out = []
        for lg in (6, 9, 12, math.log10(EARTH_N), 18):
            N = 10 ** lg
            out.append('N=%.3g: all/fitted = %.3g' % (N, law(N, a, 'all') / math.exp(ia + sl * math.log(N))))
        P('  [%s] extrapolating the visible fit: %s' % (WORLD_NAME[w], '; '.join(out)))

    P('=' * 78)
    P('E. ALIGNMENT GAP (per swarm: alpha-independent; cumulative: one swarm per doubling)')
    nh = bisect(lambda lg: rho(10 ** lg) - 1.0, 2.0, 30.0)
    P('  per-swarm A_true = 50%% at N = %.4g (n = %.4g); hidden share at N0 = %.4f' % (
        10 ** nh, 10 ** nh / BASE_SIZE, rho(384) / (1 + rho(384))))
    for lg in (math.log10(384), math.log10(3184), 6, 9, 12, math.log10(EARTH_N), 18):
        N = 10 ** lg
        r = rho(N)
        P('  N=%9.3g: per-swarm A_true %s, A_aud(0.8) %s, A_aud(0.5) %s, logit slope %.3f' % (
            N, pct(1 / (1 + r)), pct(1 / (1 + 0.8 * r)), pct(1 / (1 + 0.5 * r)),
            alpha_eff(N, 0, 'hid') - alpha_eff(N, 0, 'vis')))
    for w, _ in WORLDS:
        rows = gaps[w]
        pick = [r for r in rows if r['t'] in (0, 3, 10, 20, 30, 40, 51)]
        P('  [%s] cumulative A_true along doubling: %s' % (
            WORLD_NAME[w], ', '.join('N=%.2g %s' % (r['N'], pct(r['cum'][1.0], 1)) for r in pick)))
    for w, _ in WORLDS:
        G = games[w]
        C, U = G['killed'], G['hidden']
        P('  [%s] end of game: A_obs 100%%, A_aud(1)=A_true %s, A_aud(0.8) %s, A_aud(0.5) %s' % (
            WORLD_NAME[w], pct(C / (C + U)), pct(C / (C + 0.8 * U)), pct(C / (C + 0.5 * U))))

    P('=' * 78)
    P('F. GROWTH NEEDED TO HOLD THE FLOOR (tight controller, h_bar = 25%)')
    P('  continuous analogue, kappa = %.4f / cycle: t* (alpha=1.5) = %.4f cycles; doubling time '
      '(alpha=1) = %.4f cycles; n(t) alpha=0.7 = (1 + %.4f t)^(1/0.3)' % (
          KAPPA, t_star(1.5), math.log(2) / KAPPA, 0.3 * KAPPA))
    nE = EARTH_N / BASE_SIZE
    tE = {1.5: t_star(1.5) * (1 - nE ** -0.5), 1.0: math.log(nE) / KAPPA,
          0.7: (nE ** 0.3 - 1) / (0.3 * KAPPA)}
    P('  continuous analogue, time to the Earth size: alpha=1.5 %.6f, alpha=1 %.2f, alpha=0.7 %.0f cycles'
      % (tE[1.5], tE[1.0], tE[0.7]))
    for w, a in WORLDS:
        rows = tight[w]
        P('  [%s] growth factor q_t, t=0..10: %s' % (WORLD_NAME[w], ' '.join('%.3g' % r['q'] for r in rows[:11])))
        P('          log10 N_t, t=0..10: %s' % ' '.join('%.2f' % math.log10(r['N']) for r in rows[:11]))
        P('          cycles to reach the Earth size (N=%.4g): %d' % (EARTH_N, tight_cycles_to(a, EARTH_N)))
    for w, a in WORLDS:
        ds = [s['d'] for s in games[w]['steps']]
        ratios = ['%.2f' % (d1 / d0) for d0, d1 in zip(ds, ds[1:]) if d0 > 0]
        P('  [%s] game auto-scaler doublings per step %s; successive ratios %s; '
          'alpha_max^V = %.2f' % (WORLD_NAME[w], ds, ratios, a + 0.15))
    # longer lazy-doubling run (same rule as the game, without the 9-step / Earth stop)
    for w, a in WORLDS:
        G = games[w]
        vN, vF = G['start']['N'], G['start']['frozen']
        pending = G['killer']['pending']
        ds = []
        for k in range(30):
            if math.log10(vN) > 100:
                break
            if pending is not None:
                caught, pending = pending, None
            else:
                caught = caught_of(species_counts(vN, a))
            cost = caught * W
            d = 0
            while vN - vF - SURVIVORS < cost:
                vN *= 2
                d += 1
            vF += cost
            while (vN - vF) / vN < CAP_FLOOR:
                vN *= 2
                d += 1
            ds.append(d)
        P('  [%s] lazy doubling continued (same rule, no stop): %s' % (WORLD_NAME[w], ds))
    P('=' * 78)


if __name__ == '__main__':
    main()

